Graphix: A software framework for Measurement-Based Quantum Computation

Measurement-based quantum computing (MBQC) is a powerful model for quantum computation, but dedicated software tools that bridge its theoretical foundations with practical research workflows remain limited. We present Graphix, a software framework for MBQC written in Python that provides a unified environment for developing, integrating, and exploring measurement-based protocols and algorithms. Graphix establishes a modular, extensible, and user-friendly architecture for the compilation and simulation of quantum computations in the MBQC model with abstractions closely aligned with the theoretical formulations of MBQC. Through examples drawn from recent research on MBQC, we demonstrate Graphix's ability to reproduce and extend previous results. Graphix thus provides a software infrastructure for MBQC, supporting education and research while enabling collaborative development and accelerating the transition toward practical implementations.

==> scripts/2p1-xz_corrections_instantiation.py <==
import networkx as nx
from graphix import Measurement, OpenGraph, XZCorrections

og = OpenGraph(
    graph=nx.Graph([(0, 1)]),
    input_nodes=[0], output_nodes=[1],
    measurements={0: Measurement.X})

# Measurement of node 0 is indicated with
# a Pauli measurement +X. Alternatively,
# we could indicate it with a 0-angle planar
# measurement, `Measurement.XY(0)`
# or as an axis without sign, `Axis.X`.


# In this example, node 1 receives
# an X correction from node 0, and the
# z-correction map is empty.
x_map = {0: {1}} 

xz_corr = XZCorrections.\
          from_measured_nodes_mapping(
          og, x_map)

xz_corr.draw() # Plots Fig. 1


==> scripts/2p3-standardization_and_optimization.py <==
from graphix import Measurement, Pattern
from graphix.command import E, M, N, X, Z

pattern = Pattern(cmds=
   [N(0), N(1), E((0, 1)), N(2), E((1, 2)),
    M(0, Measurement.XY(0.75)), Z(2, {0}),
    X(1, {0})])

# The M command represents a measurement
# on the XY plane with angle 3*PI/4.
# All angles are always in units of PI.

pattern.standardize()
print("Pattern in standard form:", pattern)

pattern.minimize_space()
print("Optimal-space pattern:", pattern)

